Combining Constrained Sampling and Reinforcement Learning for Manipulation

Training manipulation policies in contact-rich settings is a core challenge in robotics. While Reinforcement Learning (RL) has demonstrated its strength in such settings, it may struggle to sufficiently explore and discover complex manipulation strategies. To address this, we combine two basic ideas: First, designing appropriate reset strategies (the start state distribution of episodes) has shown promise in improving RL exploration and effectiveness. Second, while model-based approaches to finding trajectories through manipulation are hard, recent work showed that model-based approaches to sampling states on constrained manifolds can be highly efficient. Based on these observations, we propose a novel state sampler that enables efficient goal-conditioned RL in complex contact-rich manipulation tasks. Our sampler explicitly takes into account the structure of contact in order to provide a rich covering of diverse contact modes. By combining constrained sampling resets with projected interpolation and curriculum learning, our novel approach outperforms RL without constrained sampling and alternative reset methods, and effectively trains universal, prehensile and non-prehensile manipulation policies in contact-rich whole-body and in-hand settings. See the project page https://www.user.tu-berlin.de/mtoussai/26-CSRL/ for videos and full source code access.

==> data/configs/images/convert.sh <==
for input in ./*.png
do
    echo '-----------------------------------'
    echo 'compiling' ${input}
    convert ${input} -quality 70 ${input%.*}.jpg
done


==> figs/real_sim_compare_figs/convert.sh <==
for input in ./*.png
do
    echo '-----------------------------------'
    echo 'compiling' ${input}
    convert ${input} -quality 70 ${input%.*}.jpg
done

